Efficiently and easily integrating differential equations with JiTCODE, JiTCDDE, and JiTCSDE

We present a family of Python modules for the numerical integration of ordinary, delay, or stochastic differential equations. The key features are that the user enters the derivative symbolically and it is just-in-time-compiled, allowing the user to efficiently integrate differential equations from a higher-level interpreted language. The presented modules are particularly suited for large systems of differential equations such as used to describe dynamics on complex networks. Through the selected method of input, the presented modules also allow to almost completely automatize the process of estimating regular as well as transversal Lyapunov exponents for ordinary and delay differential equations. We conceptually discuss the modules' design, analyze their performance, and demonstrate their capabilities by application to timely problems.

==> anc/benchmark_basis.py <==
from numpy import pi
from numpy.random import RandomState
import sys
from resource import RUSAGE_SELF, RUSAGE_CHILDREN, getrusage
from time import time

name = sys.argv[0].partition(".py")[0].partition("benchmark_")[2]

n = int(sys.argv[1])
q = 0.2
c = 0.6/(n-1)/q

seed = int(sys.argv[2])
R = RandomState(seed)
A = R.choice( [1,0], size=(n,n), p=[q,1-q] )
initial_state = R.uniform(0,2*pi,n)

omega = R.uniform(-0.5,0.5,n)
omega.sort()

dt = 10.0
t_max = 20000

atol = 1e-6
rtol = 0.0

def cpu_diff(end,start):
	return sum(
			end[i].ru_utime + end[i].ru_stime - start[i].ru_utime - start[i].ru_stime
			for i in range(2)
		)

class Benchmark(object):
	def __init__(self,n,seed,name):
		self.n = n
		self.seed = seed
		self.name = name
	
	def begin(self):
		self.start_wall = time()
		self.start_cpu = getrusage(RUSAGE_SELF),getrusage(RUSAGE_CHILDREN)
	
	def middle(self):
		self.middle_cpu = getrusage(RUSAGE_SELF),getrusage(RUSAGE_CHILDREN)
		self.middle_wall = time()
		self.gen_time_cpu = cpu_diff(self.middle_cpu,self.start_cpu)
		self.gen_time_wall = self.middle_wall-self.start_wall
		self.middle_wall = time()
		self.middle_cpu = getrusage(RUSAGE_SELF),getrusage(RUSAGE_CHILDREN)
	
	def finish(self):
		self.end_cpu = getrusage(RUSAGE_SELF),getrusage(RUSAGE_CHILDREN)
		self.end_wall = time()
		
		self.int_time_cpu = cpu_diff(self.end_cpu,self.middle_cpu)
		self.int_time_wall = self.end_wall-self.middle_wall
		
		max_mem = max(X.ru_maxrss for X in self.end_cpu)
		
		with open("%s_results.dat"%self.name,"a") as ausgabe:
			ausgabe.write( "%i\t%i\t" % (self.n,self.seed)                      )
			ausgabe.write( "%f\t%f\t" % (self.gen_time_cpu, self.int_time_cpu)  )
			ausgabe.write( "%f\t%f\t" % (self.gen_time_wall,self.int_time_wall) )
			ausgabe.write( "%i\n"     %  max_mem                                )

B = Benchmark(n,seed,name)



==> anc/benchmark_conedy.py <==
from benchmark_basis import *
import conedy as co

B.begin()

N = co.network()
nodes = [N.addNode(co.kuramoto()) for _ in range(n)]

for i in range(n):
	N.setParam(nodes[i],"kuramoto_omega",omega[i])
	N.setState(nodes[i], initial_state[i])
	for j in range(n):
		if A[j,i]:
			N.addEdge(nodes[j],nodes[i],co.edge())
N.randomizeWeights(co.constant(c))


co.set("samplingTime", dt)
co.set("odeIsAdaptive", True)
co.set("odeStepType", "gsl_rk8pd")
co.set("odeRelError", rtol)
co.set("odeAbsError", atol)
co.set("progressVerbosity", 0.0)

B.middle()

N.evolve(0.0,float(t_max))

B.finish()



==> anc/benchmark_jitcode.py <==
from benchmark_basis import *
from numpy import vstack, savetxt, arange
from jitcode import jitcode, y
from symengine import sin
from jitcxde_common import DEFAULT_COMPILE_ARGS

B.begin()
def kuramotos_f():
	for i in range(n):
		coupling_sum = sum(
				sin(y(j)-y(i))
				for j in range(n)
				if A[j,i]
			)
		yield omega[i] + c*coupling_sum

ODE = jitcode(kuramotos_f,n=n,verbose=False)
ODE.generate_f_C(simplify=False)
ODE.set_integrator('dop853',rtol=rtol,atol=atol)

ODE.set_initial_value(initial_state,0.0)

times = arange(dt,t_max+dt,dt)

B.middle()

for T in times:
	ODE.integrate(T)

B.finish()



==> anc/benchmark_pyds.py <==
from benchmark_basis import *
import PyDSTool as dst
import numpy as np

from shutil import rmtree
try:
	rmtree("dop853_temp")
except OSError:
	pass

B.begin()

DSargs = dst.args(name='Kuramotos')
DSargs.pars = {}
DSargs.varspecs = {}

for i in range(n):
	coupling_sum = "+".join(
				"sin(y_%i-y_%i)"%(j,i)
				for j in range(n)
				if A[j,i]
			)
	coupling_sum = coupling_sum or "0"
	DSargs.varspecs["y_%i"%i] = "%f+%f*(%s)"%(omega[i],c,coupling_sum)

# initial conditions
DSargs.ics = {('y_%i'%i):initial_state[i] for i in range(n)}

DSargs.tdomain = [0,t_max]
DSargs.algparams = {
		'rtol': [rtol for _ in range(n)],
		'atol': [atol for _ in range(n)],
		'max_pts': 1000000,
	}

ode  = dst.Generator.Dopri_ODEsystem(DSargs)

B.middle()

traj = ode.compute("tmpdir")

B.finish()



==> anc/benchmark_runner.py <==
import os
import numpy as np
import time

def safe_remove(name):
	try:
		os.remove(name)
	except OSError:
		pass

safe_remove("jitcode_results.dat")
safe_remove("pyds_results.dat")
safe_remove("conedy_results.dat")

R = 100
time.sleep(10)

for i in range(R):
	for n in map(int,10**np.linspace(1,np.log10(1000),25)):
		seed = np.random.uniform(10**8)
		args = " %i %i" % (n,seed)
		
		commands = np.array([
				"python3 benchmark_jitcode.py" + args,
				"python benchmark_conedy.py" + args,
				"python benchmark_pyds.py" + args,
			])
		np.random.shuffle(commands)
		
		for command in commands:
			os.system(command)
	



==> anc/example_MMM.py <==
alpha = 0.2
eta = 0.001

from jitcsde import y, t
from symengine import exp, sqrt
MMM_f = [ alpha*exp(eta*t) ]
MMM_g = [ sqrt( alpha*exp(eta*t)*y(0) ) ]

from jitcsde import jitcsde
I = jitcsde(MMM_f,MMM_g,ito=True)
I.set_initial_value([1.0],time=0.0)

# setting seed for reproducibility of plot
I.set_seed(42)

times = range(0,1001)
for time in times:
	print(I.integrate(time))



==> anc/example_kuramoto_network.py <==
n = 100
c = 3.0
q = 0.2

from numpy.random import choice
A = choice( [1,0], size=(n,n), p=[q,1-q] )

from numpy.random import uniform
omega = uniform(-0.5,0.5,n)
# Sorting does not effect the qualitative dynamics, but only the resulting plots:
omega.sort()

from jitcode import y
from symengine import sin
def kuramotos_f():
	for i in range(n):
		coupling_sum = sum(
				sin(y(j)-y(i))
				for j in range(n)
				if A[j,i]
			)
		yield omega[i] + c/(n-1)*coupling_sum

# Equivalent list:
# kuramotos_f = []
# for i in range(n):
# 	coupling_sum = sum(
# 			sin(y(j)-y(i))
# 			for j in range(n)
# 			if A[j,i]
# 		)
# 	kuramotos_f.append(omega[i]+c/(n-1)*coupling_sum)

from jitcode import jitcode
I = jitcode(kuramotos_f,n=n)
I.set_integrator("dopri5",atol=1e-6,rtol=0)

from numpy import pi
initial_state = uniform(0,2*pi,n)
I.set_initial_value(initial_state,time=0.0)

times = range(0,2001)
for time in times:
	print( I.integrate(time) % (2*pi) )



==> anc/example_network_of_networks.py <==
L = 100
N = L*L
M = 60
p = 0.18
a = -0.0276
from numpy.random import uniform
b = uniform(0.006,0.014,N)
c =  0.02
k_W = 0.128

from symengine import Symbol
k_B = Symbol("k_B")

from small_world_2d import small_world_2d
A = small_world_2d(L,M,p)
B = [
		[ 0, 1 ],
		[ 1, 0 ],
	]

from jitcode import y
X = lambda i,q: y(  q*2*N+i)
Y = lambda i,q: y(N+q*2*N+i)

S = [Symbol("S_0"),Symbol("S_1")]
helpers = [
		(S[q],sum(X(i,q) for i in range(N)))
		for q in [0,1]
	]

def two_FHN_SWs_f():
	for q in [0,1]:
		for i in range(N):
			dXdt = (
					  X(i,q)
					* (a-X(i,q))
					* (X(i,q)-1.0)
					- Y(i,q)
				)
			coupling_sum_W = sum(
					X(j,q)-X(i,q)
					for j in range(N)
					if A[i,j]
				)
			dXdt += k_W/M * coupling_sum_W
			coupling_sum_B = sum(
					S[r]-N*X(i,q)
					for r in [0,1]
					if B[q][r]
				)
			dXdt += k_B/N * coupling_sum_B
			yield dXdt
		
		for i in range(N):
			yield b[i]*X(i,q) - c*Y(i,q)

from jitcode import jitcode
I = jitcode(
		two_FHN_SWs_f,
		helpers = helpers,
		n = 4*N,
		control_pars = [k_B],
	)
I.generate_f_C(chunk_size=4*L)
I.compile_C(omp=True)
I.save_compiled()



==> anc/example_roessler.py <==
a = 0.2
b = 0.2
c = 5.7


from jitcode import y
roessler_f = [
		-y(1) - y(2),
		 y(0) + a*y(1),
		b + y(2)*(y(0)-c)
	]

# Alternative to lines 8–11 using a generator function:
def roessler_f():
	yield -y(1) - y(2)
	yield  y(0) + a*y(1)
	yield b + y(2)*(y(0)-c)

from jitcode import jitcode
I = jitcode(roessler_f)

I.set_integrator("dopri5")

initial = [0.1,0.2,0.3]
I.set_initial_value(initial,time=0.0)

times = range(100,201)
for time in times:
	print(I.integrate(time))



==> anc/example_sunflower.py <==
a = 4.8
b = 0.186
tau = 40

from jitcdde import y, t
from symengine import sin

sunflower_f = [
		y(1),
		-a/tau*y(1) - b/tau*sin(y(0,t-tau))
	]
from jitcdde import jitcdde
I = jitcdde(sunflower_f)

I.constant_past( [1.0,0.0], time=0.0 )
I.step_on_discontinuities()

times = range(100,1001)
for time in times:
	print(I.integrate(time)[0])
# -------------------------------------------
from jitcdde import jitcdde_lyap
I = jitcdde_lyap(sunflower_f,n_lyap=3)

I.constant_past( [1.0,0.0], time=0.0 )
I.step_on_discontinuities()
for time in range(100,1000,100):
	I.integrate(time)

times = range(1000,100000,100)
lyaps = []
weights = []
for time in times:
	state,lyap,weight = I.integrate(time)
	lyaps.append(lyap)
	weights.append(weight)

from numpy import average
print(average(lyaps,axis=0,weights=weights))
from scipy.stats import ttest_1samp
print(ttest_1samp(lyaps,popmean=0,axis=0))



==> anc/example_transversal.py <==
tau1 = 80.0
tau2 = 70.0
M1 = 0.005
M2 = 0.0053
a = -0.025
b =  0.00652
c =  0.02

from jitcdde import y, t
def C(i,j):
	return (
			  M1 * ( y(j,t-tau1)-y(i) )
			+ M2 * ( y(j,t-tau2)-y(i) )
		)

twoFN_f = [
		y(0)*(y(0)-1)*(a-y(0))-y(1) + C(0,2),
		b*y(0) - c*y(1)             + C(1,3),
		y(2)*(y(2)-1)*(a-y(2))-y(3) + C(2,0),
		b*y(2) - c*y(3)             + C(3,1),
	]

groups = [ (0,2), (1,3) ]
from jitcdde import jitcdde_transversal_lyap
I = jitcdde_transversal_lyap(twoFN_f,groups)

I.constant_past([1.0,0.0],time=0.0)
I.step_on_discontinuities(max_step=1)
for time in range(100,1000,100):
	I.integrate(time)

times = range(1000,300000,100)
lyaps = []
weights = []
for time in times:
	state,lyap,weight = I.integrate(time)
	lyaps.append(lyap)
	weights.append(weight)

from numpy import average
print(average(lyaps,weights=weights))
from scipy.stats import ttest_1samp
print(ttest_1samp(lyaps,popmean=0))



==> anc/small_world_2d.py <==
import numpy as np

def small_world_2d(L,M,p):
	"""
		Returns the adjacency matrix of a two-dimensional small-world network based on an L×L lattice with cyclic boundary conditions (torus). Each node is connected to its M nearest neighbours and then with a probability p, each edge is replaced with a random one.
	"""
	
	N = L*L # total number of nodes
	
	def squared_distance_from_origin(point):
		i,j = point
		return min(i,abs(L-i))**2 + min(j,abs(L-j))**2
	
	sorted_offsets = sorted(
			((i,j) for i in range(L) for j in range(L) if (i,j)!=(0,0)),
			key = squared_distance_from_origin
		)
	neighbour_offsets = sorted_offsets[:M]
	
	def lattice_edges():
		for i in range(L):
			for j in range(L):
				for a,b in neighbour_offsets:
					k = (i+a)%L
					l = (j+b)%L
					x = i*L+j
					y = k*L+l
					if x < y:
						yield (x,y)
	
	# Rewire and Write to adjacency matrix
	# Edges are added from the lattice edges one by one and rewired to any non-existing edge, if chances wishes it.
	# If a rewiring turns out to have hit a lattice edge later, the edge is rewired again (or the new edge is rewired, which is practically the same).
	A = np.zeros( (N,N), dtype=bool )
	for edge in lattice_edges():
		if (np.random.random() < p) or A[edge]:
			while True:
				edge = tuple(np.random.randint(0,N,2))
				if (not A[edge]) and edge[0]!=edge[1]:
					break
		A[edge] = True
		A[edge[::-1]] = True
	
	assert(np.all(A==A.T))
	assert(not np.any(np.diag(A)))
	assert(np.sum(A)/N == M)
	
	return A


